Using the DiaSpec design language and compiler to develop robotics systems

A Sense/Compute/Control (SCC) application is one that interacts with the physical environment. Such applications are pervasive in domains such as building automation, assisted living, and autonomic computing. Developing an SCC application is complex because: (1) the implementation must address both the interaction with the environment and the application logic; (2) any evolution in the environment must be reflected in the implementation of the application; (3) correctness is essential, as effects on the physical environment can have irreversible consequences. The SCC architectural pattern and the DiaSpec domain-specific design language propose a framework to guide the design of such applications. From a design description in DiaSpec, the DiaSpec compiler is capable of generating a programming framework that guides the developer in implementing the design and that provides runtime support. In this paper, we report on an experiment using DiaSpec (both the design language and compiler) to develop a standard robotics application. We discuss the benefits and problems of using DiaSpec in a robotics setting and present some changes that would make DiaSpec a better framework in this setting.

==> code/Deploy.java <==
// Deployment script that creates ROS nodes and DiaSpec
// component instances
public class Deploy extends MainDeploy
                    implements NodeMain {

  private Node node;

  // starting point defined by ROS
  @Override // from ROS NodeMain
  public void main(NodeConfiguration configuration) {
    // creates a ROS node
    NodeFactory factory = new DefaultNodeFactory();
    node = factory.newNode("laser_cmd", configuration);
    // this is defined in the MainDeploy abstract class,
    // calls all deploy methods
    deployAll();
  }

  // automatically called by the programming framework
  @Override  // from super class
  protected void deployRandomMotions(
                  Adder<AbstractRandomMotion>#~#adder)#~#{
    // creates a new instance from class in Listing#~\ref{listing:contextop-implem}#
    // and schedules for deployment
    adder.deploy(new RandomMotion());
  }

  // automatically called by the programming framework
  @Override  // from super class
  protected void deployLaserScans(
                     Adder<AbstractLaserScan>#~#adder)#~#{
    // creates a new instance from class in Listing#~\ref{listing:laserscan-implem}#
    RosLaserScan scan = new RosLaserScan();
    // asks ROS to send laser scan messages to scan
    node.newSubscriber("/ATRV/Sick",
                       "sensor_msgs/LaserScan", scan);
    // schedules for deployment
    adder.deploy(scan);
  }

  // automatically called by the programming framework
  @Override  // from super class
  protected void deployLights(
                         Adder<AbstractLight>#~#adder)#~#{
    // allows the application to send messages to ROS
    Publisher<Bool> rosPublisher;
    rosPublisher = node.newPublisher("/ATRV/LightAct",
				     "std_msgs/Bool");
    // creates a new instance from class in Listing#~\ref{listing:light-implem}#
    RosLight lightPublisher = new RosLight(rosPublisher);
    // schedules for deployment
    adder.deploy(lightPublisher);
  }
}


==> code/RandomMotion.java <==
// Implementation of RandomMotion from Listing#~\ref{listing:design}# line#~\ref{design:randommotion-b}#
public class RandomMotion extends AbstractRandomMotion {

  // automatically called by the programming framework
  // when ObstacleDetection sends a new value. The method
  // parameter is the value sent by ObstacleDetection
  // whose structure is defined in Listing#~\ref{listing:design}# line#~\ref{design:obstacle-b}#
  @Override // from super class
  public Twist onObstacleDetection(Obstacle obstacle) {
    Twist cmd = new Twist();
    if (obstacle.getIsDetected())
      // turn
      cmd.angular.z = angleVelocity(obstacle.getRanges());
    else
      // go straight
      cmd.linear.x = new Float(1.0);

    // value transmitted automatically by the programming
    // framework to subscribed operators (here 'Motion')
    return cmd;
  }

  private Float angleVelocity(List<Float> ranges) {
    double left = 0, right = 0;
    // we look to the left and to the right and decide
    // which side has more space
    for (int i = 0; i < middle(ranges); i++)
      left += ranges.get(i);
    for (int i = middle(ranges); i < ranges.size(); i++)
      right += ranges.get(i);
    if (left > right)
      return new Float(-1.0);
    else
      return new Float(1.0);
  }

  private int middle(List<Float> ranges) {
    return ranges.size() / 2;
  }
}


==> code/RosLaserScan.java <==
// Implementation of LaserScan from Listing#~\ref{listing:design}# line#~\ref{design:laserscan-b}#
public class RosLaserScan extends AbstractLaserScan
  implements MessageListener<LaserScan> {

  // triggered when ROS publishes a LaserScan message
  @Override // from ROS MessageListener
    public void onNewMessage(LaserScan message) {
    float[] ranges = message.ranges;
    // sends the list of floats to subscribed
    // context operators through the source defined
    // in Listing#~\ref{listing:design}# line#~\ref{design:laserscan-ranges}#
    publishRanges(convert(ranges));
  }

  private List<Float> convert(float[] ranges) {
    // converts a float[] to a List<Float>
  }
}


==> code/RosLight.java <==
// Implementation of Light from Listing#~\ref{listing:design}# line#~\ref{design:light-b}#
public class RosLight extends AbstractLight {

  // A ROS publisher to communicate with the robot
  private final Publisher<Bool> publisher;

  public RosLight(Publisher<Bool> publisher) {
    this.publisher = publisher;
    publish(false);
  }

  // required by design in Listing#~\ref{listing:design}# line#~\ref{design:on}# and line#~\ref{design:light-onoff}#
  @Override // from super class
  protected void on() throws Exception {
    publish(true);
  }

  // required by design in Listing#~\ref{listing:design}# line#~\ref{design:off}# and line#~\ref{design:light-onoff}#
  @Override // from super class
  protected void off() throws Exception {
    publish(false);
  }

  // turns on or off the light depending on the parameter
  private void publish(boolean val) {
    // converts the Java type boolean to the ROS type Bool
    Bool bool = new Bool();
    bool.data = val;
    // asks the robot to trigger its light projector
    publisher.publish(bool);
  }
}

